Optimal architecture for a non-deterministic noiseless linear amplifier

Non-deterministic quantum noiseless linear amplifiers are a new technology with interest in both fundamental understanding and new applications. With a noiseless linear amplifier it is possible to perform tasks such as improving the performance of quantum key distribution and purifying lossy channels. Previous designs for noiseless linear amplifiers involving linear optics and photon counting are non-optimal because they have a probability of success lower than the theoretical bound given by the theory of generalised quantum measurement. This paper develops a theoretical model which reaches this limit. We calculate the fidelity and probability of success of this new model for coherent states and Einstein-Podolsky-Rosen (EPR) entangled states.

==> functions.py <==
import math
import scipy
import scipy.special

def chiprime(chi,eta,g):
    return chi*math.sqrt(1-eta+eta*g*g)

def etaprime(chi,eta,g):
    return eta*g**2/(1-eta+eta*g*g)

def chiinv(chip,eta,g):
    return chip/math.sqrt(1-eta+eta*g*g)

def eta1(chi,eta,g):
    return math.sqrt(eta*etaprime(chi,eta,g))+\
        math.sqrt((1-eta)*(1-etaprime(chi,eta,g)))

def eta2(chi,eta,g):
    return g*math.sqrt(eta*etaprime(chi,eta,g))+\
        math.sqrt((1-eta)*(1-etaprime(chi,eta,g)))

# Probability for EPR
def PEPR(chi,eta,g,N,err=1e-17,tinf=1000):
    chip = chiprime(chi,eta,g)
    norm = (1-chi**2)
    term1 = g**(-2*N)/(1-chip**2)
    term2 = 0
    #neweta = chi/chip*etaprime(chi,eta,g)
    neweta = etaprime(chi,eta,g)
    for n in range(N+1,tinf+1):
        subterm1 = chi**(2*n)*scipy.special.betainc(N+1,n-N,eta)
        subterm2 = g**(-2*N)*chip**(2*n)*scipy.special.betainc(N+1,n-N,neweta)
        subterm3 = subterm1-subterm2
        if abs(subterm3) < abs(term2)*err:
            term2 += subterm3
            break
        else:
            term2 += subterm3
    return norm*(term1 + term2)

    # (1-chi**2)*(g**(-2*N)/(1-chiprime(chi,eta,g)**2)\
    # +(sum [n=N+1:tinf] (chi**(2*n)*ibeta(N+1,n-N,eta)\
    #  - g**(-2*N)*chiprime(chi,eta,g)**(2*n)*\
    #        ibeta(N+1,n-N,chi/chiprime(chi,eta,g)*etaprime(chi,eta,g))))) 

def FEPR(chi,eta,g,N,err=1e-17,tinf=1000):
    prob=PEPR(chi,eta,g,N)
    chip=chiprime(chi,eta,g)
    etap=etaprime(chi,eta,g)
    norm=(1-chi**2)*(1-chip**2)
    eta1=math.sqrt(eta*etap)+math.sqrt((1-eta)*(1-etap))
    eta2=g*math.sqrt(eta*etap)+math.sqrt((1-eta)*(1-etap))
    term1=g**(-N)/(1-eta2*chi*chip)
    term2=0
    sqrteep=math.sqrt(eta*etap)
    base1 = eta1*chi*chip
    base2 = eta2*chi*chip
    for n in range(N+1,tinf+1):
        subterm1 = (base1)**n*scipy.special.betainc(N+1,n-N,sqrteep/eta1)
        subterm2 = g**(-N)*base2**n*\
                   scipy.special.betainc(N+1,n-N,g*sqrteep/eta2)
        subterm3 = (subterm1 - subterm2)
        if abs(subterm3) < abs(term2)*err:
            term2 += subterm3
            break
        else:
            term2 += subterm3
    return ((norm/prob)*(term1 + term2)**2, prob)

# Fidelity for EPR (good version)
# FEPR(chi,eta,g,N) = (1-chi**2)*(1-chiprime(chi,eta,g)**2)/PEPR(chi,eta,g,N)*(\
#  g**(-N)/(1-eta2(chi,eta,g)*chi*chiprime(chi,eta,g))\
#  +(sum [n=N+1:tinf] (chi*chiprime(chi,eta,g))**n *(\
#     eta1(chi,eta,g)**n\
#      *ibeta(N+1,n-N,sqrt(eta*etaprime(chi,eta,g))/eta1(chi,eta,g))\
#     -g**(-N)*eta2(chi,eta,g)**n\
#      *ibeta(N+1,n-N,g*sqrt(eta*etaprime(chi,eta,g))/eta2(chi,eta,g))\
#    ))\
# )**2

def FEPRinv(chiprime, eta, g, N):
    chi = chiinv(chiprime, eta, g)
    return FEPR(chi, eta, g, N)

def PEPRinv(chiprime, eta, g, N):
    chi = chiinv(chiprime, eta, g)
    return PEPR(chi, eta, g, N)

def compare_with_paper():
    g=[3.32, 2.58, 2.17, 1.95]
    chip=0.5
    eta=[(0.05, 3.32, 1),\
         (0.15, 2.58, 1),\
         (0.25, 2.17, 1),\
         (0.35, 1.95, 1),\
         (0.05, 3.77, 1),\
         (0.15, 3.30, 2),\
         (0.25, 3.33, 2),\
         (0.35, 3.34, 2),\
         (0.05, 5.90, 2),\
         (0.15, 5.96, 2),\
         (0.25, 5.98, 2),\
         (0.35, 5.46, 2)]
    for e in eta:
        chi=chiinv(chip,e[0],e[1])
        F,P=FEPR(chi,e[0],e[1],e[2])
        print(F, P, chi, e[1], e[2], e[0])


# chi=0.1
# eta=0.9
# N=1
# import scipy.optimize
# res = scipy.optimize.newton(lambda g: FEPR(chi,eta,g,N)-0.99, 1.5)
# print(res)




==> max.py <==
#!/usr/bin/python

from functions import FEPRinv, PEPRinv, etaprime, chiinv
from scipy.optimize import newton, brentq
import sys

chiprime = float(sys.argv[1])
mineta = 0.01
maxeta = 0.99
samples = 5000

def maxgain(chiprime, eta, N, prob=0.1, fid=0.99, maxgain=5000):
    ffunc = lambda x: FEPRinv(chiprime,eta,x,N)[0] - fid
    if ffunc(maxgain) > 0:
        fidbound = maxgain
        #raise Exception("max gain reached")
    elif ffunc(1) < 0:
        raise Exception("unity gain behaviour wrong")
    else:
        fidbound = brentq(ffunc, 1, maxgain)
    pfunc = lambda x: PEPRinv(chiprime,eta,x,N) - prob
    if pfunc(maxgain) > 0:
        #probbound = maxgain
        raise Exception("max gain reached")
    elif pfunc(1) < 0:
        raise Exception("unity gain behaviour wrong")
    else:
        probbound = newton(pfunc, 1.1)
    #print(fidbound, FEPRinv(chiprime, eta, fidbound, 1))
    #print(probbound, PEPRinv(chiprime, eta, probbound, 1))
    return min(fidbound,probbound)

def EPRcri(chi,eta):
    return (1 - 2*chi**2*eta/(1+chi**2))**2

probs = (0.1,0.01,0.001)
for p in probs:
    print("# Probability limit =", p)
    for eta in (mineta + (maxeta-mineta)*x/samples for x in range(samples)):
        l = []
        for N in range(1,6):
            maxg = maxgain(chiprime, eta, N, prob=p)
            etap = etaprime(chiinv(chiprime, eta, maxg), eta, maxg)
            eprc = EPRcri(chiprime, etap)
            F, P = FEPRinv(chiprime, eta, maxg, N)
            l.append((chiprime, eta, N, maxg, F, P, eprc))
        besteprc = min(l, key=lambda x: x[6])
        print(*besteprc)
    print()
    print()

# plot "max.data" u 2:((1-(2*$1*$1/(1+$1*$1))*($4**2*$2/sqrt(1-$2+$2*$4*$4)))**2)

